Communication-Efficient Algorithms For Distributed Optimization

This thesis is concerned with the design of distributed algorithms for solving optimization problems. We consider networks where each node has exclusive access to a cost function, and design algorithms that make all nodes cooperate to find the minimum of the sum of all the cost functions. Several problems in signal processing, control, and machine learning can be posed as such optimization problems. Given that communication is often the most energy-consuming operation in networks, it is important to design communication-efficient algorithms. The main contributions of this thesis are a classification scheme for distributed optimization and a set of corresponding communication-efficient algorithms. The class of optimization problems we consider is quite general, since each function may depend on arbitrary components of the optimization variable, and not necessarily on all of them. In doing so, we go beyond the common assumption in distributed optimization and create additional structure that can be used to reduce the number of communications. This structure is captured by our classification scheme, which identifies easier instances of the problem, for example the standard distributed optimization problem, where all functions depend on all the components of the variable. In our algorithms, no central node coordinates the network, all the communications occur between neighboring nodes, and the data associated with each node is processed locally. We show several applications including average consensus, support vector machines, network flows, and several distributed scenarios for compressed sensing. We also propose a new framework for distributed model predictive control. Through extensive numerical experiments, we show that our algorithms outperform prior distributed algorithms in terms of communication-efficiency, even some that were specifically designed for a particular application.

==> 02-MainMatter/figures/draw/GenerateCode.sage <==
import networkx as nx
#G = nx.generators.watts_strogatz_graph(30,4,0.6)
#G = nx.generators.erdos_renyi_graph(30,0.2)
G = nx.generators.barabasi_albert_graph(60,1)
Adj = nx.adjacency_matrix(G)
Gs = Graph(Adj)
#Gs.show(layout='circular',vertex_labels=False,vertex_size=100)
Gs.show(layout='spring',vertex_labels=False,vertex_size=50)



==> 02-MainMatter/figures/draw/GenerateCode_matlab.m <==

% % =========================================================================
% % Geometric network
% P = 100;
% d = 15*log(P)/P;
% 
% nodesep=0.08;
% 
% points = zeros(P,2);
% for i = 1 : P
%     v=4*rand(2,1)+0.5; 
%     points(i,:) = v';
%     fprintf('\\rput(%f,%f){\\rnode{N%d}{\\nodesimp}}\n', v(1),v(2),i)
% end
% 
% fprintf('\n\n');
% 
% for i = 1 : P
%     fprintf('%%\\pscircle[linestyle=dashed,linewidth=0.5pt](%f,%f){%f}\n', points(i,1),points(i,2),0.7*d)
% end
% 
% fprintf('\n\n');
% 
% for i = 1 : P
%     for j = i+1 : P
%         if norm(points(i,:) - points(j,:)) <= d
%             fprintf('\\ncline[nodesep=%fcm]{-}{N%d}{N%d}\n', nodesep,i,j);
%         end
%     end
% end
% % =========================================================================
            

% % =========================================================================
% % Watts-Strogatz network
% 
% P = 30;
% nodesep=0.08;
% angle = 35;
% 
% vec = (0:P-1)';
% 
% points = 2.5*[cos(2*pi/P*vec) , sin(2*pi/P*vec)] + 2.5*ones(P,2);
% 
% for p = 1 : P
%     fprintf('\\rput(%f,%f){\\rnode{N%d}{\\nodesimp}}\n', points(p,1),points(p,2),p-1)
% end
% 
% for p = 0 : P-1
%     fprintf('\\ncline[nodesep=%fcm]{-}{N%d}{N%d}\n', nodesep,p,mod(p+1,P));
% end
% 
% for p = 0 : P-1
%     fprintf('\\ncarc[nodesep=%fcm,arcangleA=%d,arcangleB=%d]{-}{N%d}{N%d}\n', ...
%         nodesep,angle,angle,p,mod(p+2,P));
% end
% % =========================================================================


% % =========================================================================
% % Change edges from tikx to pstricks
% Filename = 'erase_after_use.txt';
% 
% fid = fopen(Filename,'r');
% C = textscan(fid, '%s');
% fclose(fid);
% 
% all_text = C{1};
% NE = length(all_text);
% 
% nodes = zeros(NE,2);
% 
% for e = 1 : NE
%     ind_v = find(all_text{e} == 'v');
%     ind_par = find(all_text{e}==')');
%     
%     len_ind_v = length(ind_v);    
%     ind_second_v = ind_v(len_ind_v);
%     ind_first_v = ind_v(len_ind_v-1);
%     
%     first_node_str = all_text{e}(ind_first_v+1 : ind_par(1)-1);
%     second_node_str = all_text{e}(ind_second_v+1 : ind_par(2)-1);
%     
%     first_node = str2double(first_node_str);
%     second_node = str2double(second_node_str);
%     
%     nodes(e,1) = first_node;
%     nodes(e,2) = second_node;
% end
% 
% nodesep = 0.08;
% fprintf('\\psset{nodesep=%fcm}\n',nodesep)
% for e = 1 : NE
%     fprintf('\\ncline{-}{N%d}{N%d}\n',nodes(e,1),nodes(e,2));
% end
% % =========================================================================


% =========================================================================
% Change nodes from tikx to pstricks

Filename = 'erase_after_use.txt';

fid = fopen(Filename,'r');
C = textscan(fid, '%s');
fclose(fid);

all_text = C{1};
P = length(all_text)/2;   % Weird: sage writes a blank space after minimum

nodes_coord = zeros(P,2);

for p = 1 : P
    ind_eq = find(all_text{2*p} == '=');
    len_eq = length(ind_eq);
    ind_br = find(all_text{2*p} == ']');
    len_br = length(ind_br);
    ind_cm = find(all_text{2*p} == ',');
    len_cm = length(ind_cm);
    
    ind_x = ind_eq(len_eq-1)+1 : ind_cm(len_cm)-3;
    ind_y = ind_eq(len_eq)+1 : ind_br(len_br)-3;
    
    x_str = all_text{2*p}(ind_x);
    y_str = all_text{2*p}(ind_y);
    
    x_coor = str2double(x_str);
    y_coor = str2double(y_str);
    
    nodes_coord(p,:) = [x_coor , y_coor];
end


% Increase the distance between nodes very close to each other
MIN_DIST = 0.2;
MAX_ITER = 10;

for iter = 1 : MAX_ITER            
    num_violations = 0;
    for i = 1 : P
        for j = i + 1 : P
            dist_ij = norm(nodes_coord(i,:) - nodes_coord(j,:));
            if dist_ij < MIN_DIST
                nodes_coord(j,:) = (nodes_coord(j,:) - nodes_coord(i,:))*MIN_DIST/dist_ij + nodes_coord(i,:);
                num_violations = num_violations + 1;
            end
        end
    end        
end

%fprintf('Number of violations = %d\n',num_violations);
max(max(nodes_coord))
min(min(nodes_coord))

for p = 1 : P
    fprintf('\\rput(%f,%f){\\rnode{N%d}{\\nodesimp}}\n',nodes_coord(p,1),nodes_coord(p,2),p-1);
end

% =========================================================================


% % =========================================================================
% % Lattice network
% % Draw on a 5x5 square
% 
% nodesep=0.08;
% 
% num_nodes = 10;  % Number of nodes per line
% P = num_nodes^2; % Total number of nodes
% 
% dist = 4/(num_nodes-1);
% 
% coord = zeros(P,2);
% 
% num_lines = num_nodes/5;
% 
% p = 1;
% for i = 1 : num_nodes
%     for j = 1 : num_nodes
%         coord(p,:) = [(i-1)*dist , (j-1)*dist] + [0.5, 0.5];
%         p = p + 1;
%     end
% end
% 
% for p = 1 : P
%     fprintf('\\rput(%f,%f){\\rnode{N%d}{\\nodesimp}}\n',coord(p,1),coord(p,2),p);
% end
% 
% % Edges
% p = 1;
% for i = 1 : num_nodes
%     for j = 1 : num_nodes
%         if j < num_nodes
%             fprintf('\\ncline[nodesep=%fcm]{-}{N%d}{N%d}\n',nodesep,p,p+1);
%         end
%         if i < num_nodes
%             fprintf('\\ncline[nodesep=%fcm]{-}{N%d}{N%d}\n',nodesep,p,p+num_nodes);
%         end
%         p = p + 1;
%     end
% end
% 
% % =========================================================================












